Tensor current renormalization in the RI' scheme at four loops

To assist the matching of lattice field theory results to the high energy continuum limit we evaluate the Green's function where the tensor quark bilinear operator is inserted at zero momentum in a quark $2$-point function for an arbitrary covariant gauge. This is carried out in both the MSbar and RI' schemes to four loops. The tensor current anomalous dimension is also calculated to four loops in both schemes for an arbitrary colour group.

==> anc/qcdtens4.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

         Electronic version of the tensor operator anomalous dimension
         in both the MSbar and RI' schemes as well as the conversion
                    function and the MSbar Green's function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
N_F is the number of colours.
d4AA, d4FA and d4FF are the rank 4 colour Casimirs.
zn is zeta(n) where zeta(z) is the Riemann zeta function.

a is the renormalized MSbar scheme coupling constant.
al is the renormalized MSbar scheme gauge parameter.

ap is the RI' scheme coupling constant.
alp is the RI' scheme gauge parameter.

The label Sigma_* on a set of terms flags the corresponding amplitude of the
Green's function.


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                MSbar scheme

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma_T_msbar =

Cf*a + (Cf*( + 257*Ca - 171*Cf - 52*Nf*Tf))/18*a^2 

+ (Cf*( - 4320*Ca^2*z3 
        + 13639*Ca^2 
        + 12096*Ca*Cf*z3 
        - 20469*Ca*Cf 
        - 1728*Ca*Nf*Tf*z3 
        - 4016*Ca*Nf*Tf 
        - 6912*Cf^2*z3 
        + 6570*Cf^2 
        + 1728*Cf*Nf*Tf*z3 
        + 1176*Cf*Nf*Tf 
        - 144*Nf^2*Tf^2))/108*a^3 

+ ( - 302352*Ca^3*Cf*N_F*z3 
    + 142560*Ca^3*Cf*N_F*z4 
    - 115200*Ca^3*Cf*N_F*z5 
    + 710581*Ca^3*Cf*N_F 
    + 705600*Ca^2*Cf^2*N_F*z3 
    - 399168*Ca^2*Cf^2*N_F*z4 
    + 501120*Ca^2*Cf^2*N_F*z5 
    - 1467958*Ca^2*Cf^2*N_F 
    - 211680*Ca^2*Cf*N_F*Nf*Tf*z3 
    + 5184*Ca^2*Cf*N_F*Nf*Tf*z4 
    + 86400*Ca^2*Cf*N_F*Nf*Tf*z5 
    - 293636*Ca^2*Cf*N_F*Nf*Tf 
    + 72864*Ca*Cf^3*N_F*z3 
    + 228096*Ca*Cf^3*N_F*z4 
    - 1054080*Ca*Cf^3*N_F*z5 
    + 1076178*Ca*Cf^3*N_F 
    + 173952*Ca*Cf^2*N_F*Nf*Tf*z3 
    + 88128*Ca*Cf^2*N_F*Nf*Tf*z4 
    + 17280*Ca*Cf^2*N_F*Nf*Tf*z5 
    + 112968*Ca*Cf^2*N_F*Nf*Tf 
    + 52992*Ca*Cf*N_F*Nf^2*Tf^2*z3 
    - 20736*Ca*Cf*N_F*Nf^2*Tf^2*z4 
    + 1552*Ca*Cf*N_F*Nf^2*Tf^2 
    - 432000*Cf^4*N_F*z3 
    + 691200*Cf^4*N_F*z5 
    - 283203*Cf^4*N_F 
    - 576*Cf^3*N_F*Nf*Tf*z3 
    - 82944*Cf^3*N_F*Nf*Tf*z4 
    - 103680*Cf^3*N_F*Nf*Tf*z5 
    + 69600*Cf^3*N_F*Nf*Tf 
    - 52992*Cf^2*N_F*Nf^2*Tf^2*z3 
    + 20736*Cf^2*N_F*Nf^2*Tf^2*z4 
    + 36352*Cf^2*N_F*Nf^2*Tf^2 
    + 3072*Cf*N_F*Nf^3*Tf^3*z3 
    + 448*Cf*N_F*Nf^3*Tf^3 
    + 44928*d4FA*z3 
    - 138240*d4FA*z5 
    - 6912*d4FA 
    - 20736*d4FF*Nf*z3 
    + 82944*d4FF*Nf)/(648*N_F)*a^4;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                              Amplitude

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

tensor_msbar =

       + Sigma_1 * (
          + 1
          )

       + ggr^4*Sigma_1 * (
          - 3773/216*Cf*Ca
          + 65/3*Cf^2
          + 62/27*Nf*Tf*Cf
          + 11*z3*Cf*Ca
          - 20*z3*Cf^2
          + 3*al*Cf*Ca
          - 3*al*z3*Cf*Ca
          + 3/8*al^2*Cf*Ca
          - al^2*Cf^2
          )

       + ggr^6*Sigma_1 * (
          - 4180535/11664*Cf*Ca^2
          + 62018/81*Cf^2*Ca
          - 5246/27*Cf^3
          + 79544/729*Nf*Tf*Cf*Ca
          - 23831/162*Nf*Tf*Cf^2
          + 376/729*Nf^2*Tf^2*Cf
          - 185/12*z5*Cf*Ca^2
          + 40*z5*Cf^2*Ca
          - 40/3*z5*Cf^3
          + 251/16*z4*Cf*Ca^2
          - 50*z4*Cf^2*Ca
          + 32*z4*Cf^3
          + 8*z4*Nf*Tf*Cf*Ca
          - 8*z4*Nf*Tf*Cf^2
          + 6742/27*z3*Cf*Ca^2
          - 1862/3*z3*Cf^2*Ca
          + 1550/9*z3*Cf^3
          - 1732/27*z3*Nf*Tf*Cf*Ca
          + 112*z3*Nf*Tf*Cf^2
          - 32/27*z3*Nf^2*Tf^2*Cf
          + 12817/576*al*Cf*Ca^2
          - 1/6*al*Cf^2*Ca
          + al*Cf^3
          - 673/72*al*Nf*Tf*Cf*Ca
          + 4/3*al*Nf*Tf*Cf^2
          + 35/6*al*z5*Cf*Ca^2
          + 20*al*z5*Cf^2*Ca
          + 3/8*al*z4*Cf*Ca^2
          - 253/12*al*z3*Cf*Ca^2
          - 79/3*al*z3*Cf^2*Ca
          + 2*al*z3*Cf^3
          + 4*al*z3*Nf*Tf*Cf*Ca
          + 8/3*al*z3*Nf*Tf*Cf^2
          + 197/64*al^2*Cf*Ca^2
          - 6*al^2*Cf^2*Ca
          - 2*al^2*Cf^3
          + 5/4*al^2*z5*Cf*Ca^2
          + 3/16*al^2*z4*Cf*Ca^2
          - 15/4*al^2*z3*Cf*Ca^2
          + 2*al^2*z3*Cf^2*Ca
          + 2*al^2*z3*Cf^3
          + 29/48*al^3*Cf*Ca^2
          - 3/2*al^3*Cf^2*Ca
          - 1/3*al^3*z3*Cf*Ca^2
          + al^3*z3*Cf^2*Ca
          - 2/3*al^3*z3*Cf^3
          )

       + ggr^8*Sigma_1 * (
          - 3403/18*N_F^-1*d4FA
          - 2408522491/279936*Cf*Ca^3
          + 2009482489/93312*Cf^2*Ca^2
          - 224041/24*Cf^3*Ca
          + 57551/36*Cf^4
          - 392/3*Nf*N_F^-1*d4FF
          + 59341063/11664*Nf*Tf*Cf*Ca^2
          - 107169125/11664*Nf*Tf*Cf^2*Ca
          + 67265/72*Nf*Tf*Cf^3
          - 3806959/5832*Nf^2*Tf^2*Cf*Ca
          + 1291207/1458*Nf^2*Tf^2*Cf^2
          + 9220/2187*Nf^3*Tf^3*Cf
          - 282737/48*z7*N_F^-1*d4FA
          - 2520203/2304*z7*Cf*Ca^3
          + 521633/96*z7*Cf^2*Ca^2
          - 71113/6*z7*Cf^3*Ca
          + 19726/3*z7*Cf^4
          + 1764*z7*Nf*N_F^-1*d4FF
          - 735/4*z7*Nf*Tf*Cf*Ca^2
          + 882*z7*Nf*Tf*Cf^2*Ca
          + 12775/192*z6*N_F^-1*d4FA
          + 69475/2304*z6*Cf*Ca^3
          + 175/24*z6*Cf^2*Ca^2
          + 350/3*z6*Cf^3*Ca
          - 800/3*z6*Cf^4
          - 400/3*z6*Nf*Tf*Cf*Ca^2
          + 250/3*z6*Nf*Tf*Cf^2*Ca
          + 100*z6*Nf*Tf*Cf^3
          + 1568515/288*z5*N_F^-1*d4FA
          + 1622471/1152*z5*Cf*Ca^3
          - 25435/18*z5*Cf^2*Ca^2
          + 42629/9*z5*Cf^3*Ca
          - 44710/9*z5*Cf^4
          - 1920*z5*Nf*N_F^-1*d4FF
          - 295943/216*z5*Nf*Tf*Cf*Ca^2
          + 9674/9*z5*Nf*Tf*Cf^2*Ca
          + 1624/9*z5*Nf*Tf*Cf^3
          + 6328/27*z5*Nf^2*Tf^2*Cf*Ca
          - 752/3*z5*Nf^2*Tf^2*Cf^2
          + 1675/64*z4*N_F^-1*d4FA
          + 638629/4608*z4*Cf*Ca^3
          - 23389/48*z4*Cf^2*Ca^2
          + 1655/6*z4*Cf^3*Ca
          + 100*z4*Cf^4
          + 12*z4*Nf*N_F^-1*d4FF
          + 1951/16*z4*Nf*Tf*Cf*Ca^2
          - 302/3*z4*Nf*Tf*Cf^2*Ca
          - 71/3*z4*Nf*Tf*Cf^3
          - 56/3*z4*Nf^2*Tf^2*Cf*Ca
          + 56/3*z4*Nf^2*Tf^2*Cf^2
          - 16/9*z4*Nf^3*Tf^3*Cf
          - 119405/144*z3*N_F^-1*d4FA
          + 30933595/5184*z3*Cf*Ca^3
          - 4088551/216*z3*Cf^2*Ca^2
          + 89683/9*z3*Cf^3*Ca
          - 10856/9*z3*Cf^4
          + 4936/3*z3*Nf*N_F^-1*d4FF
          - 435797/216*z3*Nf*Tf*Cf*Ca^2
          + 139813/27*z3*Nf*Tf*Cf^2*Ca
          - 3322/9*z3*Nf*Tf*Cf^3
          + 580/3*z3*Nf^2*Tf^2*Cf*Ca
          - 4552/9*z3*Nf^2*Tf^2*Cf^2
          + 64/81*z3*Nf^3*Tf^3*Cf
          + 136595/96*z3^2*N_F^-1*d4FA
          + 96271/576*z3^2*Cf*Ca^3
          - 15779/12*z3^2*Cf^2*Ca^2
          + 7100/3*z3^2*Cf^3*Ca
          - 2144/3*z3^2*Cf^4
          - 1216*z3^2*Nf*N_F^-1*d4FF
          - 236*z3^2*Nf*Tf*Cf*Ca^2
          + 868*z3^2*Nf*Tf*Cf^2*Ca
          - 792*z3^2*Nf*Tf*Cf^3
          + 23/6*al*N_F^-1*d4FA
          + 232652657/746496*al*Cf*Ca^3
          + 27239/432*al*Cf^2*Ca^2
          - 313/3*al*Cf^3*Ca
          + 41*al*Cf^4
          - 18122533/93312*al*Nf*Tf*Cf*Ca^2
          - 99637/864*al*Nf*Tf*Cf^2*Ca
          + 476/9*al*Nf*Tf*Cf^3
          + 35311/1458*al*Nf^2*Tf^2*Cf*Ca
          - 208/27*al*Nf^2*Tf^2*Cf^2
          + 1939/96*al*z7*N_F^-1*d4FA
          - 18067/576*al*z7*Cf*Ca^3
          - 791/12*al*z7*Cf^2*Ca^2
          - 105/2*al*z7*Cf^3*Ca
          - 275/8*al*z6*N_F^-1*d4FA
          - 2875/192*al*z6*Cf*Ca^3
          + 25/8*al*z6*Cf^2*Ca^2
          - 1415/6*al*z5*N_F^-1*d4FA
          + 217739/1728*al*z5*Cf*Ca^3
          + 55/9*al*z5*Cf^2*Ca^2
          + 530/3*al*z5*Cf^3*Ca
          + 4081/54*al*z5*Nf*Tf*Cf*Ca^2
          - 494/9*al*z5*Nf*Tf*Cf^2*Ca
          - 80/3*al*z5*Nf^2*Tf^2*Cf*Ca
          + 303/16*al*z4*N_F^-1*d4FA
          + 2727/256*al*z4*Cf*Ca^3
          - 21/16*al*z4*Cf^2*Ca^2
          - 111/8*al*z4*Nf*Tf*Cf*Ca^2
          + 33/2*al*z4*Nf*Tf*Cf^2*Ca
          + 2*al*z4*Nf^2*Tf^2*Cf*Ca
          + 429/2*al*z3*N_F^-1*d4FA
          - 173347/432*al*z3*Cf*Ca^3
          - 25519/216*al*z3*Cf^2*Ca^2
          - 20/9*al*z3*Cf^3*Ca
          - 44*al*z3*Cf^4
          + 656/9*al*z3*Nf*Tf*Cf*Ca^2
          + 6905/27*al*z3*Nf*Tf*Cf^2*Ca
          - 488/9*al*z3*Nf*Tf*Cf^3
          + 76/27*al*z3*Nf^2*Tf^2*Cf*Ca
          - 128/27*al*z3*Nf^2*Tf^2*Cf^2
          + 1/4*al*z3^2*N_F^-1*d4FA
          + 1999/32*al*z3^2*Cf*Ca^3
          - 103/4*al*z3^2*Cf^2*Ca^2
          + 20*al*z3^2*Cf^3*Ca
          + 50/3*al*z3^2*Nf*Tf*Cf*Ca^2
          - 32*al*z3^2*Nf*Tf*Cf^2*Ca
          + 1028105/27648*al^2*Cf*Ca^3
          - 42625/576*al^2*Cf^2*Ca^2
          - 3533/108*al^2*Cf^3*Ca
          - 8/3*al^2*Cf^4
          - 16801/1728*al^2*Nf*Tf*Cf*Ca^2
          + 965/36*al^2*Nf*Tf*Cf^2*Ca
          + 94/27*al^2*Nf*Tf*Cf^3
          + 259/8*al^2*z7*N_F^-1*d4FA
          + 847/768*al^2*z7*Cf*Ca^3
          - 427/32*al^2*z7*Cf^2*Ca^2
          - 175/32*al^2*z6*N_F^-1*d4FA
          - 475/384*al^2*z6*Cf*Ca^3
          - 475/16*al^2*z5*N_F^-1*d4FA
          + 2309/144*al^2*z5*Cf*Ca^3
          + 85/4*al^2*z5*Cf^2*Ca^2
          - 29/72*al^2*z5*Nf*Tf*Cf*Ca^2
          + 33/32*al^2*z4*N_F^-1*d4FA
          + 567/256*al^2*z4*Cf*Ca^3
          - 7/16*al^2*z4*Nf*Tf*Cf*Ca^2
          - 65/24*al^2*z3*N_F^-1*d4FA
          - 49489/1152*al^2*z3*Cf*Ca^3
          + 1315/72*al^2*z3*Cf^2*Ca^2
          + 505/18*al^2*z3*Cf^3*Ca
          + 4*al^2*z3*Cf^4
          + 337/72*al^2*z3*Nf*Tf*Cf*Ca^2
          - 112/9*al^2*z3*Nf*Tf*Cf^2*Ca
          - 16/9*al^2*z3*Nf*Tf*Cf^3
          + 53/16*al^2*z3^2*N_F^-1*d4FA
          - 197/96*al^2*z3^2*Cf*Ca^3
          + 9/2*al^2*z3^2*Cf^2*Ca^2
          + al^2*z3^2*Nf*Tf*Cf*Ca^2
          + 13777/1536*al^3*Cf*Ca^3
          - 313/16*al^3*Cf^2*Ca^2
          - 5*al^3*Cf^3*Ca
          + 441/32*al^3*z7*N_F^-1*d4FA
          + 147/128*al^3*z7*Cf*Ca^3
          - 15/2*al^3*z5*N_F^-1*d4FA
          + 73/64*al^3*z5*Cf*Ca^3
          - 9/16*al^3*z4*N_F^-1*d4FA
          + 63/256*al^3*z4*Cf*Ca^3
          - 5/2*al^3*z3*N_F^-1*d4FA
          - 97/12*al^3*z3*Cf*Ca^3
          + 57/8*al^3*z3*Cf^2*Ca^2
          + 4*al^3*z3*Cf^3*Ca
          - 3*al^3*z3^2*N_F^-1*d4FA
          - 1/16*al^3*z3^2*Cf*Ca^3
          + 529/384*al^4*Cf*Ca^3
          - 495/128*al^4*Cf^2*Ca^2
          + 5/8*al^4*Cf^3*Ca
          + 25/64*al^4*z6*N_F^-1*d4FA
          + 25/768*al^4*z6*Cf*Ca^3
          + 75/32*al^4*z5*N_F^-1*d4FA
          + 5/128*al^4*z5*Cf*Ca^3
          - 21/64*al^4*z4*N_F^-1*d4FA
          + 1/512*al^4*z4*Cf*Ca^3
          - 21/16*al^4*z3*N_F^-1*d4FA
          - 199/384*al^4*z3*Cf*Ca^3
          + 5/4*al^4*z3*Cf^2*Ca^2
          - 1/2*al^4*z3*Cf^3*Ca
          - 19/32*al^4*z3^2*N_F^-1*d4FA
          - 5/192*al^4*z3^2*Cf*Ca^3
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                          Conversion function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

C_T = 

+ 1 + al*Cf*a 

+ (Cf*( + 162*al^2*Ca 
        + 216*al^2*Cf 
        + 756*al*Ca 
        - 3024*Ca*z3 
        + 5987*Ca 
        + 4320*Cf*z3 
        - 4815*Cf 
        - 1252*Nf*Tf))/216*a^2 

+ (Cf*( + 39366*al^3*Ca^2 
        + 23328*al^3*Ca*Cf 
        + 23328*al^3*Cf^2 
        - 26244*al^2*Ca^2*z3 
        + 215055*al^2*Ca^2 
        + 23328*al^2*Ca*Cf*z3 
        + 104976*al^2*Ca*Cf 
        - 46656*al^2*Cf^2*z3 
        + 46656*al^2*Cf^2 
        - 324648*al*Ca^2*z3 
        - 77760*al*Ca^2*z5 
        + 1092771*al*Ca^2 
        - 38880*al*Ca*Cf*z3 
        + 504684*al*Ca*Cf 
        + 93312*al*Ca*Nf*Tf*z3 
        - 340200*al*Ca*Nf*Tf 
        + 419904*al*Cf^2*z3 
        - 508356*al*Cf^2 
        - 62208*al*Cf*Nf*Tf*z3 
        - 119664*al*Cf*Nf*Tf 
        - 8876196*Ca^2*z3 
        - 466560*Ca^2*z4 
        + 1321920*Ca^2*z5 
        + 14094322*Ca^2 
        + 15505344*Ca*Cf*z3 
        + 1306368*Ca*Cf*z4 
        - 1399680*Ca*Cf*z5 
        - 18830268*Ca*Cf 
        + 1900800*Ca*Nf*Tf*z3 
        - 186624*Ca*Nf*Tf*z4 
        - 5968864*Ca*Nf*Tf 
        - 4017600*Cf^2*z3 
        - 746496*Cf^2*z4 
        + 311040*Cf^2*z5 
        + 4390632*Cf^2 
        - 2239488*Cf*Nf*Tf*z3 
        + 186624*Cf*Nf*Tf*z4 
        + 3124512*Cf*Nf*Tf 
        + 27648*Nf^2*Tf^2*z3 
        + 440128*Nf^2*Tf^2))/23328*a^3 

+ ( - 277020*al^4*Ca^3*Cf*N_F*z3 
    + 29160*al^4*Ca^3*Cf*N_F*z5 
    + 2528172*al^4*Ca^3*Cf*N_F 
    + 839808*al^4*Ca^2*Cf^2*N_F*z3 
    + 1014768*al^4*Ca^2*Cf^2*N_F 
    - 559872*al^4*Ca*Cf^3*N_F*z3 
    + 979776*al^4*Ca*Cf^3*N_F 
    + 559872*al^4*Cf^4*N_F 
    - 489888*al^4*d4FA*z3 
    + 349920*al^4*d4FA*z5 
    - 3516696*al^3*Ca^3*Cf*N_F*z3 
    + 52488*al^3*Ca^3*Cf*N_F*z4 
    + 699840*al^3*Ca^3*Cf*N_F*z5 
    + 16746588*al^3*Ca^3*Cf*N_F 
    + 4618944*al^3*Ca^2*Cf^2*N_F*z3 
    + 4863888*al^3*Ca^2*Cf^2*N_F 
    - 3919104*al^3*Ca*Cf^3*N_F*z3 
    + 7278336*al^3*Ca*Cf^3*N_F 
    - 1119744*al^3*Cf^4*N_F*z3 
    + 1119744*al^3*Cf^4*N_F 
    - 839808*al^3*d4FA*z3 
    + 93312*al^2*Ca^3*Cf*N_F*z3^2 
    - 26117640*al^2*Ca^3*Cf*N_F*z3 
    + 209952*al^2*Ca^3*Cf*N_F*z4 
    + 1807920*al^2*Ca^3*Cf*N_F*z5 
    - 290871*al^2*Ca^3*Cf*N_F*z7 
    + 82158300*al^2*Ca^3*Cf*N_F 
    + 8133696*al^2*Ca^2*Cf^2*N_F*z3 
    + 1632960*al^2*Ca^2*Cf^2*N_F*z5 
    + 2571912*al^2*Ca^2*Cf^2*N_F*z7 
    + 27276264*al^2*Ca^2*Cf^2*N_F 
    + 5225472*al^2*Ca^2*Cf*N_F*Nf*Tf*z3 
    - 933120*al^2*Ca^2*Cf*N_F*Nf*Tf*z5 
    - 19945440*al^2*Ca^2*Cf*N_F*Nf*Tf 
    - 26438400*al^2*Ca*Cf^3*N_F*z3 
    + 39944664*al^2*Ca*Cf^3*N_F 
    - 1244160*al^2*Ca*Cf^2*N_F*Nf*Tf*z3 
    - 10894176*al^2*Ca*Cf^2*N_F*Nf*Tf 
    + 20715264*al^2*Cf^4*N_F*z3 
    - 23677920*al^2*Cf^4*N_F 
    + 1741824*al^2*Cf^3*N_F*Nf*Tf*z3 
    - 7226496*al^2*Cf^3*N_F*Nf*Tf 
    - 3079296*al^2*d4FA*z3^2 
    + 3125952*al^2*d4FA*z3 
    - 9097920*al^2*d4FA*z5 
    + 5633712*al^2*d4FA*z7 
    + 15524784*al*Ca^3*Cf*N_F*z3^2 
    - 123245064*al*Ca^3*Cf*N_F*z3 
    + 157464*al*Ca^3*Cf*N_F*z4 
    - 120680280*al*Ca^3*Cf*N_F*z5 
    - 891324*al*Ca^3*Cf*N_F*z7 
    + 457740324*al*Ca^3*Cf*N_F 
    - 32192640*al*Ca^2*Cf^2*N_F*z3^2 
    - 141331392*al*Ca^2*Cf^2*N_F*z3 
    - 11197440*al*Ca^2*Cf^2*N_F*z4 
    + 159680160*al*Ca^2*Cf^2*N_F*z5 
    + 61644240*al*Ca^2*Cf^2*N_F*z7 
    + 215535120*al*Ca^2*Cf^2*N_F 
    - 1492992*al*Ca^2*Cf*N_F*Nf*Tf*z3^2 
    + 59263488*al*Ca^2*Cf*N_F*Nf*Tf*z3 
    - 5038848*al*Ca^2*Cf*N_F*Nf*Tf*z4 
    + 26956800*al*Ca^2*Cf*N_F*Nf*Tf*z5 
    - 264983328*al*Ca^2*Cf*N_F*Nf*Tf 
    + 22394880*al*Ca*Cf^3*N_F*z3^2 
    + 288551808*al*Ca*Cf^3*N_F*z3 
    + 31352832*al*Ca*Cf^3*N_F*z4 
    + 7464960*al*Ca*Cf^3*N_F*z5 
    - 82301184*al*Ca*Cf^3*N_F*z7 
    - 367863984*al*Ca*Cf^3*N_F 
    + 16837632*al*Ca*Cf^2*N_F*Nf*Tf*z3 
    + 2239488*al*Ca*Cf^2*N_F*Nf*Tf*z4 
    - 33592320*al*Ca*Cf^2*N_F*Nf*Tf*z5 
    - 146093568*al*Ca*Cf^2*N_F*Nf*Tf 
    - 8957952*al*Ca*Cf*N_F*Nf^2*Tf^2*z3 
    + 31797504*al*Ca*Cf*N_F*Nf^2*Tf^2 
    - 71788032*al*Cf^4*N_F*z3 
    - 17915904*al*Cf^4*N_F*z4 
    + 7464960*al*Cf^4*N_F*z5 
    + 81580608*al*Cf^4*N_F 
    - 18911232*al*Cf^3*N_F*Nf*Tf*z3 
    + 4478976*al*Cf^3*N_F*Nf*Tf*z4 
    + 40525056*al*Cf^3*N_F*Nf*Tf 
    + 9289728*al*Cf^2*N_F*Nf^2*Tf^2*z3 
    + 5420544*al*Cf^2*N_F*Nf^2*Tf^2 
    - 1119744*al*d4FA*z3^2 
    + 20995200*al*d4FA*z3 
    - 2332800*al*d4FA*z5 
    - 38374560*al*d4FA*z7 
    + 373248*al*d4FA 
    + 859248*Ca^3*Cf*N_F*z3^2 
    - 5427947484*Ca^3*Cf*N_F*z3 
    - 97962048*Ca^3*Cf*N_F*z4 
    + 307910160*Ca^3*Cf*N_F*z5 
    - 62208000*Ca^3*Cf*N_F*z6 
    + 226816443*Ca^3*Cf*N_F*z7 
    + 7769141516*Ca^3*Cf*N_F 
    + 773276544*Ca^2*Cf^2*N_F*z3^2 
    + 9867578112*Ca^2*Cf^2*N_F*z3 
    + 228614400*Ca^2*Cf^2*N_F*z4 
    + 907933536*Ca^2*Cf^2*N_F*z5 
    + 270604800*Ca^2*Cf^2*N_F*z6 
    - 2066061816*Ca^2*Cf^2*N_F*z7 
    - 12614153610*Ca^2*Cf^2*N_F 
    + 179159040*Ca^2*Cf*N_F*Nf*Tf*z3^2 
    + 2217673728*Ca^2*Cf*N_F*Nf*Tf*z3 
    - 68584320*Ca^2*Cf*N_F*Nf*Tf*z4 
    + 271216512*Ca^2*Cf*N_F*Nf*Tf*z5 
    + 46656000*Ca^2*Cf*N_F*Nf*Tf*z6 
    - 20575296*Ca^2*Cf*N_F*Nf*Tf*z7 
    - 5293901856*Ca^2*Cf*N_F*Nf*Tf 
    - 1517626368*Ca*Cf^3*N_F*z3^2 
    - 2501316288*Ca*Cf^3*N_F*z3 
    + 23607936*Ca*Cf^3*N_F*z4 
    - 2880479232*Ca*Cf^3*N_F*z5 
    - 569203200*Ca*Cf^3*N_F*z6 
    + 3784548096*Ca*Cf^3*N_F*z7 
    + 5214521988*Ca*Cf^3*N_F 
    - 575548416*Ca*Cf^2*N_F*Nf*Tf*z3^2 
    - 2772776448*Ca*Cf^2*N_F*Nf*Tf*z3 
    + 56360448*Ca*Cf^2*N_F*Nf*Tf*z4 
    - 535735296*Ca*Cf^2*N_F*Nf*Tf*z5 
    + 9331200*Ca*Cf^2*N_F*Nf*Tf*z6 
    + 4472230512*Ca*Cf^2*N_F*Nf*Tf 
    - 160496640*Ca*Cf*N_F*Nf^2*Tf^2*z3 
    + 17169408*Ca*Cf*N_F*Nf^2*Tf^2*z4 
    - 103845888*Ca*Cf*N_F*Nf^2*Tf^2*z5 
    + 1012343136*Ca*Cf*N_F*Nf^2*Tf^2 
    + 579280896*Cf^4*N_F*z3^2 
    - 905561856*Cf^4*N_F*z3 
    - 139968000*Cf^4*N_F*z4 
    + 2238243840*Cf^4*N_F*z5 
    + 373248000*Cf^4*N_F*z6 
    - 1706116608*Cf^4*N_F*z7 
    - 812464182*Cf^4*N_F 
    + 443418624*Cf^3*N_F*Nf*Tf*z3^2 
    + 58371840*Cf^3*N_F*Nf*Tf*z3 
    - 186624*Cf^3*N_F*Nf*Tf*z4 
    - 97293312*Cf^3*N_F*Nf*Tf*z5 
    - 55987200*Cf^3*N_F*Nf*Tf*z6 
    - 339420240*Cf^3*N_F*Nf*Tf 
    + 134618112*Cf^2*N_F*Nf^2*Tf^2*z3 
    - 17169408*Cf^2*N_F*Nf^2*Tf^2*z4 
    + 140341248*Cf^2*N_F*Nf^2*Tf^2*z5 
    - 282227232*Cf^2*N_F*Nf^2*Tf^2 
    - 1437696*Cf*N_F*Nf^3*Tf^3*z3 
    + 995328*Cf*N_F*Nf^3*Tf^3*z4 
    - 51645184*Cf*N_F*Nf^3*Tf^3 
    - 710384256*d4FA*z3^2 
    + 485696736*d4FA*z3 
    + 14556672*d4FA*z4 
    - 2831980320*d4FA*z5 
    - 74649600*d4FA*z6 
    + 2969129520*d4FA*z7 
    - 21523968*d4FA 
    + 465813504*d4FF*Nf*z3^2 
    - 291879936*d4FF*Nf*z3 
    - 6718464*d4FF*Nf*z4 
    + 380712960*d4FF*Nf*z5 
    - 987614208*d4FF*Nf*z7 
    + 338535936*d4FF*Nf)/(559872*N_F)*a^4;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                                 RI' scheme

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma_T_ri' =

Cf*ap + (Cf*( + 9*alp^2*Ca + 27*alp*Ca + 257*Ca - 171*Cf - 52*Nf*Tf))/18*ap^2 

+ (Cf*( + 162*alp^4*Ca^2 
        + 1215*alp^3*Ca^2 
        + 324*alp^3*Ca*Cf 
        + 5715*alp^2*Ca^2 
        + 972*alp^2*Ca*Cf 
        - 1440*alp^2*Ca*Nf*Tf 
        + 16902*alp*Ca^2 
        - 6264*alp*Ca*Nf*Tf 
        - 92448*Ca^2*z3 
        + 213548*Ca^2 
        + 167616*Ca*Cf*z3 
        - 228744*Ca*Cf 
        + 13824*Ca*Nf*Tf*z3 
        - 99536*Ca*Nf*Tf 
        - 41472*Cf^2*z3 
        + 39420*Cf^2 
        - 24192*Cf*Nf*Tf*z3 
        + 45576*Cf*Nf*Tf 
        + 9152*Nf^2*Tf^2))/648*ap^3 

+ ( + 3645*alp^6*Ca^3*Cf*N_F 
    + 40824*alp^5*Ca^3*Cf*N_F 
    + 8748*alp^5*Ca^2*Cf^2*N_F 
    + 272403*alp^4*Ca^3*Cf*N_F 
    + 49572*alp^4*Ca^2*Cf^2*N_F 
    - 38880*alp^4*Ca^2*Cf*N_F*Nf*Tf 
    + 11664*alp^4*Ca*Cf^3*N_F 
    + 24786*alp^3*Ca^3*Cf*N_F*z3 
    + 1104192*alp^3*Ca^3*Cf*N_F 
    + 23328*alp^3*Ca^2*Cf^2*N_F*z3 
    + 210924*alp^3*Ca^2*Cf^2*N_F 
    - 309096*alp^3*Ca^2*Cf*N_F*Nf*Tf 
    - 46656*alp^3*Ca*Cf^3*N_F*z3 
    + 81648*alp^3*Ca*Cf^3*N_F 
    - 77760*alp^3*Ca*Cf^2*N_F*Nf*Tf 
    - 319788*alp^2*Ca^3*Cf*N_F*z3 
    - 38880*alp^2*Ca^3*Cf*N_F*z5 
    + 4203198*alp^2*Ca^3*Cf*N_F 
    + 299376*alp^2*Ca^2*Cf^2*N_F*z3 
    + 365472*alp^2*Ca^2*Cf^2*N_F 
    - 104976*alp^2*Ca^2*Cf*N_F*Nf*Tf*z3 
    - 2033856*alp^2*Ca^2*Cf*N_F*Nf*Tf 
    - 334368*alp^2*Ca*Cf^3*N_F*z3 
    + 316872*alp^2*Ca*Cf^3*N_F 
    + 311040*alp^2*Ca*Cf^2*N_F*Nf*Tf*z3 
    - 645408*alp^2*Ca*Cf^2*N_F*Nf*Tf 
    + 172800*alp^2*Ca*Cf*N_F*Nf^2*Tf^2 
    + 62208*alp^2*Cf^3*N_F*Nf*Tf*z3 
    - 62208*alp^2*Cf^3*N_F*Nf*Tf 
    - 2959578*alp*Ca^3*Cf*N_F*z3 
    - 686880*alp*Ca^3*Cf*N_F*z5 
    + 13835772*alp*Ca^3*Cf*N_F 
    + 2541456*alp*Ca^2*Cf^2*N_F*z3 
    - 1253556*alp*Ca^2*Cf^2*N_F 
    + 990144*alp*Ca^2*Cf*N_F*Nf*Tf*z3 
    + 207360*alp*Ca^2*Cf*N_F*Nf*Tf*z5 
    - 9117360*alp*Ca^2*Cf*N_F*Nf*Tf 
    - 412128*alp*Ca*Cf^3*N_F*z3 
    + 103032*alp*Ca*Cf^3*N_F 
    - 196992*alp*Ca*Cf^2*N_F*Nf*Tf*z3 
    - 977184*alp*Ca*Cf^2*N_F*Nf*Tf 
    - 248832*alp*Ca*Cf*N_F*Nf^2*Tf^2*z3 
    + 1347840*alp*Ca*Cf*N_F*Nf^2*Tf^2 
    + 124416*alp*Cf^3*N_F*Nf*Tf*z3 
    - 31104*alp*Cf^3*N_F*Nf*Tf 
    + 165888*alp*Cf^2*N_F*Nf^2*Tf^2*z3 
    - 41472*alp*Cf^2*N_F*Nf^2*Tf^2 
    - 115925580*Ca^3*Cf*N_F*z3 
    + 10393920*Ca^3*Cf*N_F*z5 
    + 195274634*Ca^3*Cf*N_F 
    + 206535744*Ca^2*Cf^2*N_F*z3 
    + 2643840*Ca^2*Cf^2*N_F*z5 
    - 271766556*Ca^2*Cf^2*N_F 
    + 53147664*Ca^2*Cf*N_F*Nf*Tf*z3 
    - 2177280*Ca^2*Cf*N_F*Nf*Tf*z5 
    - 144291864*Ca^2*Cf*N_F*Nf*Tf 
    - 41570496*Ca*Cf^3*N_F*z3 
    - 34525440*Ca*Cf^3*N_F*z5 
    + 87039360*Ca*Cf^3*N_F 
    - 84001536*Ca*Cf^2*N_F*Nf*Tf*z3 
    + 6220800*Ca*Cf^2*N_F*Nf*Tf*z5 
    + 115518384*Ca*Cf^2*N_F*Nf*Tf 
    - 5391360*Ca*Cf*N_F*Nf^2*Tf^2*z3 
    + 30575616*Ca*Cf*N_F*Nf^2*Tf^2 
    - 15552000*Cf^4*N_F*z3 
    + 24883200*Cf^4*N_F*z5 
    - 10195308*Cf^4*N_F 
    + 12317184*Cf^3*N_F*Nf*Tf*z3 
    - 4976640*Cf^3*N_F*Nf*Tf*z5 
    - 10896768*Cf^3*N_F*Nf*Tf 
    + 7050240*Cf^2*N_F*Nf^2*Tf^2*z3 
    - 10107648*Cf^2*N_F*Nf^2*Tf^2 
    - 1744384*Cf*N_F*Nf^3*Tf^3 
    + 1617408*d4FA*z3 
    - 4976640*d4FA*z5 
    - 248832*d4FA 
    - 746496*d4FF*Nf*z3 
    + 2985984*d4FF*Nf)/(23328*N_F)*ap^4;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



